Mining the Geodesic Equation for Scattering Data

The geodesic equation encodes test-particle dynamics at arbitrary gravitational coupling, hence retaining all orders in the post-Minkowskian (PM) expansion. Here we explore what geodesic motion can tell us about dynamical scattering in the presence of perturbatively small effects such as tidal distortion and higher derivative corrections to general relativity. We derive an algebraic map between the perturbed geodesic equation and the leading PM scattering amplitude at arbitrary mass ratio. As examples, we compute formulas for amplitudes and isotropic gauge Hamiltonians for certain infinite classes of tidal operators such as electric or magnetic Weyl to any power, and for higher derivative corrections to gravitationally interacting bodies with or without electric charge. Finally, we present a general method for calculating closed-form expressions for amplitudes and isotropic gauge Hamiltonians in the test-particle limit at all orders in the PM expansion.

==> anc/examples.m <==
(* ::Package:: *)

(* ::Input:: *)
(*(* The list below has data for*)
(*{EE, EEE, EEEE, dEdE, BB}.*)
(**)
(*Each one is a sublist comprised of*)
(*{isotropic H, c_ab solutions, operator, scattering amplitude, scattering angle }  *)*)


(* ::Input::Initialization:: *)
{{(5005 (-1+\[Rho]) (1+\[Rho])^16 (p^2 R^4 \[Rho]^4+m^2 (R+R \[Rho])^4)-1/m^4 64 \[Lambda] \[Rho] (520 m^4 (1+\[Rho])^8 (-5-33 \[Rho]-77 \[Rho]^2-33 \[Rho]^3+198 \[Rho]^4+462 \[Rho]^6)+2 m^2 p^2 \[Rho]^2 (1+\[Rho])^4 (21+965 \[Rho]+2465 \[Rho]^2-6955 \[Rho]^3-29965 \[Rho]^4+143 \[Rho]^5+160875 \[Rho]^6+49335 \[Rho]^7+300300 \[Rho]^8)+p^4 \[Rho]^5 (-21-231 \[Rho]+464 \[Rho]^2+3240 \[Rho]^3-4090 \[Rho]^4-26598 \[Rho]^5+16952 \[Rho]^6+226512 \[Rho]^7-53625 \[Rho]^8+525525 \[Rho]^9)))/(5005 R^2 (1+\[Rho])^19 Sqrt[p^2 R^4 \[Rho]^4+m^2 (R+R \[Rho])^4]),{-((16 (-7-105 \[Rho]-605 \[Rho]^2-1755 \[Rho]^3-2405 \[Rho]^4+429 \[Rho]^5+7865 \[Rho]^6+15015 \[Rho]^7))/(5005 m^2 R^3 \[Rho] (1+\[Rho])^11)),-((512 \[Rho] (1+15 \[Rho]+105 \[Rho]^2+455 \[Rho]^3+1365 \[Rho]^4+3003 \[Rho]^5+5005 \[Rho]^6+6435 \[Rho]^7))/(715 m^4 R^5 (1+\[Rho])^15)),-((16 (7+105 \[Rho]-695 \[Rho]^2-6825 \[Rho]^3-17615 \[Rho]^4-9009 \[Rho]^5+43615 \[Rho]^6+105105 \[Rho]^7))/(5005 m^4 R^3 (-1+\[Rho])^2 \[Rho] (1+\[Rho])^9)),0},(6144 \[Rho]^6 (768 J^4 \[Rho]^4+48 J^2 m^2 R^2 \[Rho]^2 (1+\[Rho])^4+m^4 R^4 (1+\[Rho])^8))/(m^4 R^8 (1+\[Rho])^20),(-5005 m^6 R^4 (-1+\[Rho])^5 \[Rho]^2 (1+\[Rho])^8 (1+4 \[Rho]+6 \[Rho]^2+4 \[Rho]^3)-256 m^2 \[CapitalEpsilon]^2 \[Lambda] (-1+\[Rho]^2)^2 (-21-252 \[Rho]-501 \[Rho]^2+775 \[Rho]^3+2865 \[Rho]^4+3367 \[Rho]^5+16809 \[Rho]^6+65637 \[Rho]^7-102960 \[Rho]^8+225225 \[Rho]^9)+128 \[CapitalEpsilon]^4 \[Lambda] (1+\[Rho])^4 (-21-231 \[Rho]+464 \[Rho]^2+3240 \[Rho]^3-4090 \[Rho]^4-26598 \[Rho]^5+16952 \[Rho]^6+226512 \[Rho]^7-53625 \[Rho]^8+525525 \[Rho]^9)+m^4 (5005 R^4 \[CapitalEpsilon]^2 (-1+\[Rho])^3 \[Rho]^2 (1+\[Rho])^8 (1+6 \[Rho]+15 \[Rho]^2+20 \[Rho]^3+14 \[Rho]^4+8 \[Rho]^5)+128 \[Lambda] (-1+\[Rho])^5 (21+294 \[Rho]+1760 \[Rho]^2+6050 \[Rho]^3+13390 \[Rho]^4+20098 \[Rho]^5+20592 \[Rho]^6+12870 \[Rho]^7+165165 \[Rho]^8)))/(10010 m^4 R^4 \[CapitalEpsilon] (-1+\[Rho])^5 \[Rho]^6 (1+\[Rho])^8),(45 m^4 \[Pi] R^2 u^4 (16+40 u^2+35 u^4))/(512 J^6)+(12 m^5 R^3 u^3 (35+168 u^2+288 u^4+160 u^6))/(35 J^7)+(63 m^6 \[Pi] R^4 u^2 (640+5600 u^2+16800 u^4+20790 u^6+9009 u^8))/(8192 J^8)+(4 m^7 R^5 u (231+3696 u^2+18480 u^4+40128 u^6+39424 u^8+14336 u^10))/(77 J^9)+(945 m^8 \[Pi] R^6 (1024+32256 u^2+266112 u^4+933504 u^6+1595880 u^8+1312740 u^10+415701 u^12))/(524288 J^10)+1/(286 J^11 u) 3 m^9 R^7 (143+11440 u^2+160160 u^4+880880 u^6+2379520 u^8+3367936 u^10+2396160 u^12+675840 u^14)},{((-1+\[Rho]) Sqrt[p^2 R^4 \[Rho]^4+m^2 (R+R \[Rho])^4])/(R^2 (1+\[Rho])^3)+(6144 \[Lambda] (2128 m^4 \[Rho] (1+\[Rho])^8 (-4-51 \[Rho]-289 \[Rho]^2-935 \[Rho]^3-1785 \[Rho]^4-1547 \[Rho]^5+1547 \[Rho]^6+7293 \[Rho]^7+12155 \[Rho]^9)+2 m^2 p^2 \[Rho]^3 (1+\[Rho])^4 (45+3073 \[Rho]+23548 \[Rho]^2+48412 \[Rho]^3-164787 \[Rho]^4-1146327 \[Rho]^5-2568496 \[Rho]^6-1224816 \[Rho]^7+7746186 \[Rho]^8+24043474 \[Rho]^9-13873496 \[Rho]^10+51731680 \[Rho]^11)+p^4 \[Rho]^6 (-45-765 \[Rho]-1193 \[Rho]^2+17703 \[Rho]^3+73675 \[Rho]^4-38437 \[Rho]^5-875273 \[Rho]^6-2042329 \[Rho]^7+341734 \[Rho]^8+12290150 \[Rho]^9+33404014 \[Rho]^10-42854994 \[Rho]^11+94057600 \[Rho]^12)))/(1616615 m^4 R^4 (1+\[Rho])^25 Sqrt[p^2 R^4 \[Rho]^4+m^2 (R+R \[Rho])^4]),{(1536 (-15-315 \[Rho]-2884 \[Rho]^2-15428 \[Rho]^3-53599 \[Rho]^4-124355 \[Rho]^5-180880 \[Rho]^6-98192 \[Rho]^7+239666 \[Rho]^8+764218 \[Rho]^9+1175720 \[Rho]^10))/(1616615 m^2 R^5 \[Rho] (1+\[Rho])^17),1/(323323 m^4 R^7 (1+\[Rho])^21) 147456 \[Rho] (1+21 \[Rho]+210 \[Rho]^2+1330 \[Rho]^3+5985 \[Rho]^4+20349 \[Rho]^5+54264 \[Rho]^6+116280 \[Rho]^7+203490 \[Rho]^8+293930 \[Rho]^9+352716 \[Rho]^10),(1536 (15+315 \[Rho]-1372 \[Rho]^2-38836 \[Rho]^3-253897 \[Rho]^4-870485 \[Rho]^5-1718360 \[Rho]^6-1547816 \[Rho]^7+1406342 \[Rho]^8+6995534 \[Rho]^9+11757200 \[Rho]^10))/(1616615 m^4 R^5 (-1+\[Rho])^2 \[Rho] (1+\[Rho])^15),0},-((196608 \[Rho]^9 (1152 J^4 \[Rho]^4+72 J^2 m^2 R^2 \[Rho]^2 (1+\[Rho])^4+m^4 R^4 (1+\[Rho])^8))/(m^4 R^10 (1+\[Rho])^26)),(-1616615 m^6 R^6 (-1+\[Rho])^5 \[Rho]^2 (1+\[Rho])^14 (1+4 \[Rho]+6 \[Rho]^2+4 \[Rho]^3)+24576 m^2 \[CapitalEpsilon]^2 \[Lambda] (-1+\[Rho]^2)^2 (-45-810 \[Rho]-4266 \[Rho]^2-5845 \[Rho]^3+25263 \[Rho]^4+126350 \[Rho]^5+271054 \[Rho]^6+526167 \[Rho]^7+1566550 \[Rho]^8+4543964 \[Rho]^9+9360540 \[Rho]^10-28981498 \[Rho]^11+42325920 \[Rho]^12)-12288 \[CapitalEpsilon]^4 \[Lambda] (1+\[Rho])^4 (-45-765 \[Rho]-1193 \[Rho]^2+17703 \[Rho]^3+73675 \[Rho]^4-38437 \[Rho]^5-875273 \[Rho]^6-2042329 \[Rho]^7+341734 \[Rho]^8+12290150 \[Rho]^9+33404014 \[Rho]^10-42854994 \[Rho]^11+94057600 \[Rho]^12)+m^4 (1616615 R^6 \[CapitalEpsilon]^2 (-1+\[Rho])^3 \[Rho]^2 (1+\[Rho])^14 (1+6 \[Rho]+15 \[Rho]^2+20 \[Rho]^3+14 \[Rho]^4+8 \[Rho]^5)-12288 \[Lambda] (-1+\[Rho])^5 (45+900 \[Rho]+8239 \[Rho]^2+46144 \[Rho]^3+177821 \[Rho]^4+501676 \[Rho]^5+1073975 \[Rho]^6+1777792 \[Rho]^7+2278442 \[Rho]^8+2188648 \[Rho]^9+1352078 \[Rho]^10+16460080 \[Rho]^11)))/(3233230 m^4 R^6 \[CapitalEpsilon] (-1+\[Rho])^5 \[Rho]^6 (1+\[Rho])^14),-((96 m^7 R^3 u^7 (11+44 u^2+40 u^4))/(385 J^9))-(189 m^8 \[Pi] R^4 u^6 (640+3960 u^2+7128 u^4+3861 u^6))/(32768 J^10)-(8 m^9 R^5 u^5 (3003+27885 u^2+82940 u^4+98280 u^6+40320 u^8))/(1001 J^11)-(1485 m^10 \[Pi] R^6 u^4 (3584+49280 u^2+224224 u^4+448448 u^6+408408 u^8+138567 u^10))/(524288 J^12)-(2 m^11 R^7 u^3 (2145+43758 u^2+293436 u^4+896896 u^6+1377792 u^8+1036800 u^10+304128 u^12))/(143 J^13)-1/(134217728 J^14) 27027 m^12 \[Pi] R^8 u^2 (32768+1011712 u^2+9850880 u^4+43846400 u^6+102119680 u^8+128858912 u^10+83442528 u^12+21729825 u^14)},{((-1+\[Rho]) Sqrt[p^2 R^4 \[Rho]^4+m^2 (R+R \[Rho])^4])/(R^2 (1+\[Rho])^3)-(12288 \[Lambda] \[Rho] (94934400 m^8 (1+\[Rho])^16 (-341-4002 \[Rho]-20102 \[Rho]^2-54257 \[Rho]^3-76797 \[Rho]^4-30590 \[Rho]^5+55062 \[Rho]^6+22287 \[Rho]^7-133722 \[Rho]^8-29716 \[Rho]^9+624036 \[Rho]^10+1352078 \[Rho]^12)+316448 m^6 p^2 \[Rho]^2 (1+\[Rho])^12 (3068+108714 \[Rho]+605343 \[Rho]^2-31425 \[Rho]^3-10148925 \[Rho]^4-35680935 \[Rho]^5-41296155 \[Rho]^6+37221015 \[Rho]^7+136659675 \[Rho]^8+26777175 \[Rho]^9-248985120 \[Rho]^10-43013910 \[Rho]^11+1089611430 \[Rho]^12+94719750 \[Rho]^13+2230928700 \[Rho]^14)+88 m^4 p^4 \[Rho]^4 (1+\[Rho])^8 (-143325-9324614 \[Rho]-106954588 \[Rho]^2+72882829 \[Rho]^3+3204092637 \[Rho]^4+6168276336 \[Rho]^5-28871951370 \[Rho]^6-129385190265 \[Rho]^7-99468636855 \[Rho]^8+373557505410 \[Rho]^9+765852094680 \[Rho]^10-338808049365 \[Rho]^11-2190646786005 \[Rho]^12+30478311540 \[Rho]^13+9167807753070 \[Rho]^14+109096090785 \[Rho]^15+18623474083500 \[Rho]^16)+2 m^2 p^6 \[Rho]^6 (1+\[Rho])^4 (30940+4236050 \[Rho]+82598425 \[Rho]^2+243437909 \[Rho]^3-3367385879 \[Rho]^4-7948404805 \[Rho]^5+68970500071 \[Rho]^6+206232929309 \[Rho]^7-570722818655 \[Rho]^8-2864355821745 \[Rho]^9-709308451335 \[Rho]^10+13451435336055 \[Rho]^11+17989232284995 \[Rho]^12-31037867448135 \[Rho]^13-86372644569915 \[Rho]^14+43379470845975 \[Rho]^15+449524773531735 \[Rho]^16-67870538480085 \[Rho]^17+921861967133250 \[Rho]^18)+5 p^8 \[Rho]^9 (-6188-191828 \[Rho]-1425333 \[Rho]^2+6127485 \[Rho]^3+68112720 \[Rho]^4-217890816 \[Rho]^5-1211352516 \[Rho]^6+4703455284 \[Rho]^7+18604318920 \[Rho]^8-46180443320 \[Rho]^9-223638765878 \[Rho]^10+96279032502 \[Rho]^11+1429965409392 \[Rho]^12+947529889920 \[Rho]^13-5509133905140 \[Rho]^14-9341686228860 \[Rho]^15+14865440085540 \[Rho]^16+76143073590540 \[Rho]^17-39895021471965 \[Rho]^18+174129482680725 \[Rho]^19)))/(167133741775 m^8 R^6 (1+\[Rho])^39 Sqrt[p^2 R^4 \[Rho]^4+m^2 (R+R \[Rho])^4]),{-((1024 (-204-7140 \[Rho]-115143 \[Rho]^2-1141833 \[Rho]^3-7880125 \[Rho]^4-40859643 \[Rho]^5-168697815 \[Rho]^6-580850193 \[Rho]^7-1719469653 \[Rho]^8-4410444555 \[Rho]^9-9639609309 \[Rho]^10-17245036035 \[Rho]^11-23303091375 \[Rho]^12-18359625225 \[Rho]^13+9017136315 \[Rho]^14+61809859485 \[Rho]^15+124858167885 \[Rho]^16+168603049395 \[Rho]^17))/(2571288335 m^2 R^7 \[Rho]^5 (1+\[Rho])^23)),-((65536 (306+10710 \[Rho]+171675 \[Rho]^2+1680525 \[Rho]^3+11435710 \[Rho]^4+59286942 \[Rho]^5+256384260 \[Rho]^6+1014611400 \[Rho]^7+3887118675 \[Rho]^8+14229924885 \[Rho]^9+47353071051 \[Rho]^10+137650362525 \[Rho]^11+343159537500 \[Rho]^12+730290963000 \[Rho]^13+1328620278150 \[Rho]^14+2073163483710 \[Rho]^15+2783490699825 \[Rho]^16+3223293591375 \[Rho]^17))/(12856441675 m^4 R^9 \[Rho]^3 (1+\[Rho])^27)),-((1024 (3060+107100 \[Rho]+1436085 \[Rho]^2+9393615 \[Rho]^3+22454531 \[Rho]^4-125101647 \[Rho]^5-1549694619 \[Rho]^6-9130167585 \[Rho]^7-39958333965 \[Rho]^8-141858248895 \[Rho]^9-408499014825 \[Rho]^10-923766825195 \[Rho]^11-1546815736575 \[Rho]^12-1634000441925 \[Rho]^13-142994791665 \[Rho]^14+3500480975805 \[Rho]^15+8312540763285 \[Rho]^16+11818743168375 \[Rho]^17))/(12856441675 m^4 R^7 (-1+\[Rho])^2 \[Rho]^5 (1+\[Rho])^21)),-((1179648 (-34-1190 \[Rho]-13685 \[Rho]^2-43505 \[Rho]^3+481954 \[Rho]^4+6644044 \[Rho]^5+41190754 \[Rho]^6+162970720 \[Rho]^7+440901065 \[Rho]^8+789587205 \[Rho]^9+703493571 \[Rho]^10-678740505 \[Rho]^11-3602382900 \[Rho]^12-6218607750 \[Rho]^13-4612625160 \[Rho]^14+4046282130 \[Rho]^15+17341696515 \[Rho]^16+27549517875 \[Rho]^17))/(12856441675 m^6 R^9 (-1+\[Rho])^2 \[Rho]^3 (1+\[Rho])^25)),-((6291456 (-68-2380 \[Rho]-36995 \[Rho]^2-337645 \[Rho]^3-1949255 \[Rho]^4-6499801 \[Rho]^5-1348655 \[Rho]^6+131474255 \[Rho]^7+950777905 \[Rho]^8+4310170095 \[Rho]^9+14851033197 \[Rho]^10+41483298675 \[Rho]^11+96937529325 \[Rho]^12+192998601075 \[Rho]^13+331225379925 \[Rho]^14+493806769995 \[Rho]^15+642782280525 \[Rho]^16+732817175475 \[Rho]^17))/(12856441675 m^6 R^11 \[Rho] (1+\[Rho])^31)),-((805306368 \[Rho] (1+35 \[Rho]+595 \[Rho]^2+6545 \[Rho]^3+52360 \[Rho]^4+324632 \[Rho]^5+1623160 \[Rho]^6+6724520 \[Rho]^7+23535820 \[Rho]^8+70607460 \[Rho]^9+183579396 \[Rho]^10+417225900 \[Rho]^11+834451800 \[Rho]^12+1476337800 \[Rho]^13+2319959400 \[Rho]^14+3247943160 \[Rho]^15+4059928950 \[Rho]^16+4537567650 \[Rho]^17))/(756261275 m^8 R^13 (1+\[Rho])^35)),-((6291456 (68+2380 \[Rho]+4655 \[Rho]^2-521675 \[Rho]^3-8935465 \[Rho]^4-80721179 \[Rho]^5-492903565 \[Rho]^6-2224777775 \[Rho]^7-7754014345 \[Rho]^8-21318261195 \[Rho]^9-46437488097 \[Rho]^10-78739117275 \[Rho]^11-96937529325 \[Rho]^12-62603235975 \[Rho]^13+59960715375 \[Rho]^14+268504595205 \[Rho]^15+500684767275 \[Rho]^16+655678525425 \[Rho]^17))/(12856441675 m^8 R^11 (-1+\[Rho])^2 \[Rho] (1+\[Rho])^29)),0,(9216 (4420+154700 \[Rho]+1653925 \[Rho]^2+2397395 \[Rho]^3-51930593 \[Rho]^4-234696319 \[Rho]^5+1610944357 \[Rho]^6+22726454795 \[Rho]^7+123659719975 \[Rho]^8+392024336385 \[Rho]^9+723688639575 \[Rho]^10+450719686785 \[Rho]^11-1407019168875 \[Rho]^12-4443508493925 \[Rho]^13-5202307663905 \[Rho]^14+743400284385 \[Rho]^15+12884266403745 \[Rho]^16+23279342604375 \[Rho]^17))/(167133741775 m^6 R^7 (-1+\[Rho])^4 \[Rho]^5 (1+\[Rho])^19),-((589824 (34+1190 \[Rho]+8295 \[Rho]^2-99715 \[Rho]^3-160050 \[Rho]^4+19047578 \[Rho]^5+225673800 \[Rho]^6+1321565960 \[Rho]^7+4797697795 \[Rho]^8+11196177465 \[Rho]^9+14747970039 \[Rho]^10-126421875 \[Rho]^11-45935573700 \[Rho]^12-100397173500 \[Rho]^13-92764258950 \[Rho]^14+43663000590 \[Rho]^15+279026293425 \[Rho]^16+468341803875 \[Rho]^17))/(12856441675 m^8 R^9 (-1+\[Rho])^4 \[Rho]^3 (1+\[Rho])^23)),0,0,-((3072 (884+30940 \[Rho]+246701 \[Rho]^2-1754753 \[Rho]^3-16471741 \[Rho]^4+144662089 \[Rho]^5-196603891 \[Rho]^6-13927044593 \[Rho]^7-74559707629 \[Rho]^8-137815230135 \[Rho]^9+100949591919 \[Rho]^10+855353887125 \[Rho]^11+1120069992945 \[Rho]^12-958832706765 \[Rho]^13-4306011819945 \[Rho]^14-3137659795875 \[Rho]^15+5909554110405 \[Rho]^16+15829952970975 \[Rho]^17))/(33426748355 m^8 R^7 (-1+\[Rho])^6 \[Rho]^5 (1+\[Rho])^17)),0,0,0},(18874368 \[Rho]^12 (768 J^4 \[Rho]^4+48 J^2 m^2 R^2 \[Rho]^2 (1+\[Rho])^4+m^4 R^4 (1+\[Rho])^8)^2)/(m^8 R^16 (1+\[Rho])^40),(-167133741775 m^10 R^8 (-1+\[Rho])^9 \[Rho]^6 (1+\[Rho])^20 (1+4 \[Rho]+6 \[Rho]^2+4 \[Rho]^3)-638976 m^6 \[CapitalEpsilon]^2 \[Lambda] (-1+\[Rho])^6 (1+\[Rho])^2 (-4760-154700 \[Rho]-2073960 \[Rho]^2-15317925 \[Rho]^3-66904043 \[Rho]^4-151860423 \[Rho]^5+72631867 \[Rho]^6+2023339527 \[Rho]^7+8855762157 \[Rho]^8+24264293185 \[Rho]^9+47412563275 \[Rho]^10+67039881885 \[Rho]^11+71473129575 \[Rho]^12+98441996835 \[Rho]^13+305412554745 \[Rho]^14+947659683045 \[Rho]^15+2154147125295 \[Rho]^16+3632370667695 \[Rho]^17-15440390847255 \[Rho]^18+20122167855900 \[Rho]^19)+122880 \[CapitalEpsilon]^8 \[Lambda] (1+\[Rho])^8 (-6188-191828 \[Rho]-1425333 \[Rho]^2+6127485 \[Rho]^3+68112720 \[Rho]^4-217890816 \[Rho]^5-1211352516 \[Rho]^6+4703455284 \[Rho]^7+18604318920 \[Rho]^8-46180443320 \[Rho]^9-223638765878 \[Rho]^10+96279032502 \[Rho]^11+1429965409392 \[Rho]^12+947529889920 \[Rho]^13-5509133905140 \[Rho]^14-9341686228860 \[Rho]^15+14865440085540 \[Rho]^16+76143073590540 \[Rho]^17-39895021471965 \[Rho]^18+174129482680725 \[Rho]^19)+49152 m^4 \[CapitalEpsilon]^4 \[Lambda] (-1+\[Rho]^2)^4 (-92820-2970240 \[Rho]-34088145 \[Rho]^2-162189300 \[Rho]^3-118905943 \[Rho]^4+2127793525 \[Rho]^5+8881771151 \[Rho]^6+4620405075 \[Rho]^7-68229845343 \[Rho]^8-250904054115 \[Rho]^9-454462394595 \[Rho]^10-804509180085 \[Rho]^11-2468294629245 \[Rho]^12-6057256340265 \[Rho]^13-4430960404755 \[Rho]^14+22604181692625 \[Rho]^15+94184234452935 \[Rho]^16+196955324397975 \[Rho]^17-390013478644680 \[Rho]^18+665789198485125 \[Rho]^19)-49152 m^2 \[CapitalEpsilon]^6 \[Lambda] (-1+\[Rho])^2 (1+\[Rho])^6 (-61880-1949220 \[Rho]-18489380 \[Rho]^2-21323575 \[Rho]^3+437689291 \[Rho]^4+1188477719 \[Rho]^5-4165120355 \[Rho]^6-21935947231 \[Rho]^7-20189740109 \[Rho]^8+108918385455 \[Rho]^9+627968162965 \[Rho]^10+1672098776355 \[Rho]^11+848218757865 \[Rho]^12-8513933385795 \[Rho]^13-24053471603265 \[Rho]^14-7044217718685 \[Rho]^15+105274930009425 \[Rho]^16+311905962373665 \[Rho]^17-331079676239565 \[Rho]^18+819432859674000 \[Rho]^19)+65 m^8 (2571288335 R^8 \[CapitalEpsilon]^2 (-1+\[Rho])^7 \[Rho]^6 (1+\[Rho])^20 (1+6 \[Rho]+15 \[Rho]^2+20 \[Rho]^3+14 \[Rho]^4+8 \[Rho]^5)+24576 \[Lambda] (-1+\[Rho])^9 (476+16184 \[Rho]+256165 \[Rho]^2+2520350 \[Rho]^3+17395400 \[Rho]^4+90280762 \[Rho]^5+369489868 \[Rho]^6+1237117310 \[Rho]^7+3492794800 \[Rho]^8+8522834650 \[Rho]^9+18293206206 \[Rho]^10+34844274474 \[Rho]^11+58883385240 \[Rho]^12+87563903550 \[Rho]^13+112838110860 \[Rho]^14+122746322490 \[Rho]^15+106731779220 \[Rho]^16+62577493110 \[Rho]^17+1356538260165 \[Rho]^18)))/(334267483550 m^8 R^8 \[CapitalEpsilon] (-1+\[Rho])^9 \[Rho]^10 (1+\[Rho])^20),(891 m^10 \[Pi] R^4 u^10 (1792+9856 u^2+22880 u^4+25740 u^6+12155 u^8))/(1048576 J^12)+(192 m^11 R^5 u^9 (230945+1763580 u^2+5697720 u^4+9550464 u^6+8273664 u^8+2903040 u^10))/(1616615 J^13)+1/(33554432 J^14) 11583 m^12 \[Pi] R^6 u^8 (71680+745472 u^2+3261440 u^4+7637760 u^6+10077600 u^8+7054320 u^10+2028117 u^12)+1/(46189 J^15) 144 m^13 R^7 u^7 (46189+646646 u^2+3762304 u^4+11865728 u^6+21995008 u^8+23969792 u^10+14192640 u^12+3514368 u^14)},{((-1+\[Rho]) Sqrt[p^2 R^4 \[Rho]^4+m^2 (R+R \[Rho])^4])/(R^2 (1+\[Rho])^3)-(3072 \[Lambda] (1064 m^4 \[Rho] (1+\[Rho])^8 (30+391 \[Rho]+2295 \[Rho]^2+7905 \[Rho]^3+17255 \[Rho]^4+23205 \[Rho]^5+13923 \[Rho]^6-376805 \[Rho]^7+838695 \[Rho]^8-875160 \[Rho]^9+364650 \[Rho]^10)+2 m^2 p^2 \[Rho]^3 (1+\[Rho])^4 (30-7350 \[Rho]-49959 \[Rho]^2+43225 \[Rho]^3+1617546 \[Rho]^4+7936110 \[Rho]^5+20575100 \[Rho]^6+31407228 \[Rho]^7+23740500 \[Rho]^8-492156392 \[Rho]^9+1130895675 \[Rho]^10-1168812645 \[Rho]^11+484984500 \[Rho]^12)+p^4 \[Rho]^6 (-30-510 \[Rho]-19637 \[Rho]^2-157773 \[Rho]^3-421925 \[Rho]^4+558467 \[Rho]^5+7028518 \[Rho]^6+22228214 \[Rho]^7+37685056 \[Rho]^8+32687600 \[Rho]^9-849478049 \[Rho]^10+2178109479 \[Rho]^11-2214027725 \[Rho]^12+848722875 \[Rho]^13)))/(1616615 m^4 R^4 (1+\[Rho])^25 Sqrt[p^2 R^4 \[Rho]^4+m^2 (R+R \[Rho])^4]),{(768 (10+210 \[Rho]+1967 \[Rho]^2+11039 \[Rho]^3+41762 \[Rho]^4+113050 \[Rho]^5+226100 \[Rho]^6+339796 \[Rho]^7+388892 \[Rho]^8+352716 \[Rho]^9-4555915 \[Rho]^10+4849845 \[Rho]^11))/(1616615 m^2 R^5 \[Rho] (1+\[Rho])^17),-1/(323323 m^4 R^7 (1+\[Rho])^21) 49152 \[Rho] (1+21 \[Rho]+210 \[Rho]^2+1330 \[Rho]^3+5985 \[Rho]^4+20349 \[Rho]^5+54264 \[Rho]^6+116280 \[Rho]^7+203490 \[Rho]^8+293930 \[Rho]^9-1587222 \[Rho]^10+1939938 \[Rho]^11),-((768 (10+210 \[Rho]+17927 \[Rho]^2+219051 \[Rho]^3+1262702 \[Rho]^4+4318510 \[Rho]^5+9405760 \[Rho]^6+12684856 \[Rho]^7+7795928 \[Rho]^8-6113744 \[Rho]^9-140351575 \[Rho]^10+121246125 \[Rho]^11))/(1616615 m^4 R^5 (-1+\[Rho])^2 \[Rho] (1+\[Rho])^15)),0},1/(m^4 R^10 (1+\[Rho])^26) 294912 (-1+\[Rho])^2 \[Rho]^8 (5 m^4 R^4 (1+\[Rho])^8+2 m^2 R^2 \[Rho]^2 (1+\[Rho])^4 (96 J^2+p^2 R^2 \[Rho]^2)+128 (10 J^4 \[Rho]^4+J^2 p^2 R^2 \[Rho]^6)),(-1616615 m^6 R^6 (-1+\[Rho])^5 \[Rho]^2 (1+\[Rho])^14 (1+4 \[Rho]+6 \[Rho]^2+4 \[Rho]^3)-12288 m^2 \[CapitalEpsilon]^2 \[Lambda] (-1+\[Rho]^2)^2 (-30-540 \[Rho]-12287 \[Rho]^2-107814 \[Rho]^3-465150 \[Rho]^4-1059079 \[Rho]^5-907592 \[Rho]^6+1653114 \[Rho]^7+6277828 \[Rho]^8+8947100 \[Rho]^9-357321657 \[Rho]^10+1047213804 \[Rho]^11-1045215080 \[Rho]^12+363738375 \[Rho]^13)+6144 \[CapitalEpsilon]^4 \[Lambda] (1+\[Rho])^4 (-30-510 \[Rho]-19637 \[Rho]^2-157773 \[Rho]^3-421925 \[Rho]^4+558467 \[Rho]^5+7028518 \[Rho]^6+22228214 \[Rho]^7+37685056 \[Rho]^8+32687600 \[Rho]^9-849478049 \[Rho]^10+2178109479 \[Rho]^11-2214027725 \[Rho]^12+848722875 \[Rho]^13)+m^4 (1616615 R^6 \[CapitalEpsilon]^2 (-1+\[Rho])^3 \[Rho]^2 (1+\[Rho])^14 (1+6 \[Rho]+15 \[Rho]^2+20 \[Rho]^3+14 \[Rho]^4+8 \[Rho]^5)+6144 \[Lambda] (-1+\[Rho])^6 (-30-630 \[Rho]-6167 \[Rho]^2-37639 \[Rho]^3-161462 \[Rho]^4-520030 \[Rho]^5-1311380 \[Rho]^6-2665396 \[Rho]^7-4458692 \[Rho]^8-6231316 \[Rho]^9-274089725 \[Rho]^10+266741475 \[Rho]^11)))/(3233230 m^4 R^6 \[CapitalEpsilon] (-1+\[Rho])^5 \[Rho]^6 (1+\[Rho])^14),(1575 m^6 \[Pi] R^2 u^6 (16+40 u^2+35 u^4))/(1024 J^8)+(96 m^7 R^3 u^5 (1155+4752 u^2+7392 u^4+3680 u^6))/(385 J^9)+(1701 m^8 \[Pi] R^4 u^4 (3200+21120 u^2+53040 u^4+56760 u^6+21593 u^8))/(32768 J^10)+(8 m^9 R^5 u^3 (75075+786786 u^2+3045900 u^4+5479760 u^6+4615520 u^8+1469440 u^10))/(1001 J^11)+1/(1048576 J^12) 4455 m^10 \[Pi] R^6 u^2 (35840+602112 u^2+3518592 u^4+9737728 u^6+13861848 u^8+9801792 u^10+2725151 u^12)+1/(143 J^13) 6 m^11 R^7 u (6435+180180 u^2+1585584 u^4+6486480 u^6+14094080 u^8+16773120 u^10+10321920 u^12+2568192 u^14)},{(5005 (-1+\[Rho]) (1+\[Rho])^16 (p^2 R^4 \[Rho]^4+m^2 (R+R \[Rho])^4)-1/m^4 64 \[Lambda] \[Rho] (520 m^4 (1+\[Rho])^8 (-5-33 \[Rho]-77 \[Rho]^2-33 \[Rho]^3+198 \[Rho]^4+462 \[Rho]^5)+2 m^2 p^2 \[Rho]^2 (1+\[Rho])^4 (21+965 \[Rho]+2465 \[Rho]^2-6955 \[Rho]^3-29965 \[Rho]^4+143 \[Rho]^5+160875 \[Rho]^6+49335 \[Rho]^7+300300 \[Rho]^8)+p^4 \[Rho]^5 (-21-231 \[Rho]+464 \[Rho]^2+3240 \[Rho]^3-4090 \[Rho]^4-26598 \[Rho]^5+16952 \[Rho]^6+226512 \[Rho]^7-53625 \[Rho]^8+525525 \[Rho]^9)))/(5005 R^2 (1+\[Rho])^19 Sqrt[p^2 R^4 \[Rho]^4+m^2 (R+R \[Rho])^4]),{-((16 (-7-105 \[Rho]-605 \[Rho]^2-1755 \[Rho]^3-2405 \[Rho]^4+429 \[Rho]^5+7865 \[Rho]^6+15015 \[Rho]^7))/(5005 m^2 R^3 \[Rho] (1+\[Rho])^11)),-((512 \[Rho] (1+15 \[Rho]+105 \[Rho]^2+455 \[Rho]^3+1365 \[Rho]^4+3003 \[Rho]^5+5005 \[Rho]^6+6435 \[Rho]^7))/(715 m^4 R^5 (1+\[Rho])^15)),-((16 (7+105 \[Rho]-695 \[Rho]^2-6825 \[Rho]^3-17615 \[Rho]^4-9009 \[Rho]^5+43615 \[Rho]^6+105105 \[Rho]^7))/(5005 m^4 R^3 (-1+\[Rho])^2 \[Rho] (1+\[Rho])^9)),0},(294912 J^2 \[Rho]^8 (16 J^2 \[Rho]^2+m^2 R^2 (1+\[Rho])^4))/(m^4 R^8 (1+\[Rho])^20),(-5005 m^6 R^4 (-1+\[Rho])^5 \[Rho]^2 (1+\[Rho])^8 (1+4 \[Rho]+6 \[Rho]^2+4 \[Rho]^3)+5005 m^4 R^4 \[CapitalEpsilon]^2 (-1+\[Rho])^3 \[Rho]^2 (1+\[Rho])^8 (1+6 \[Rho]+15 \[Rho]^2+20 \[Rho]^3+14 \[Rho]^4+8 \[Rho]^5)-128 m^4 \[Lambda] (-1+\[Rho])^6 (21+315 \[Rho]+2075 \[Rho]^2+8125 \[Rho]^3+21515 \[Rho]^4+41613 \[Rho]^5+62205 \[Rho]^6+75075 \[Rho]^7)-256 m^2 \[CapitalEpsilon]^2 \[Lambda] (-1+\[Rho]^2)^2 (-21-252 \[Rho]-501 \[Rho]^2+775 \[Rho]^3+2865 \[Rho]^4+3367 \[Rho]^5+16809 \[Rho]^6+65637 \[Rho]^7-102960 \[Rho]^8+225225 \[Rho]^9)+128 \[CapitalEpsilon]^4 \[Lambda] (1+\[Rho])^4 (-21-231 \[Rho]+464 \[Rho]^2+3240 \[Rho]^3-4090 \[Rho]^4-26598 \[Rho]^5+16952 \[Rho]^6+226512 \[Rho]^7-53625 \[Rho]^8+525525 \[Rho]^9))/(10010 m^4 R^4 \[CapitalEpsilon] (-1+\[Rho])^5 \[Rho]^6 (1+\[Rho])^8),(225 m^4 \[Pi] R^2 u^6 (8+7 u^2))/(512 J^6)+(24 m^5 R^3 u^5 (63+144 u^2+80 u^4))/(35 J^7)+(1323 m^6 \[Pi] R^4 u^4 (160+720 u^2+990 u^4+429 u^6))/(8192 J^8)+(32 m^7 R^5 u^3 (231+1848 u^2+4752 u^4+4928 u^6+1792 u^8))/(77 J^9)+(8505 m^8 \[Pi] R^6 u^2 (1536+21120 u^2+91520 u^4+171600 u^6+145860 u^8+46189 u^10))/(524288 J^10)+(45 m^9 R^7 u (143+3432 u^2+24024 u^4+73216 u^6+109824 u^8+79872 u^10+22528 u^12))/(143 J^11)}}

